Fast and accurate log-determinant approximations

We consider the problem of estimating log-determinants of large, sparse, positive definite matrices. A key focus of our algorithm is to reduce computational cost, and it is based on sparse approximate inverses. The algorithm can be implemented to be adaptive, and it uses graph spline approximation to improve accuracy. We illustrate our approach on classes of large sparse matrices.

==> anc/main_parallel_arxiv.py <==
'''
implementation of log-determinant approximation

'''
import numpy as np
import scipy as sp
import networkx as nx

import concurrent.futures


# define parameters
sideLength = 10
dimension = 3
start_power = 1
max_power = 4

# load matrix
def laplacian_grid(n,d):
    N = n+2 
    dims = tuple([N for i in range(d)])
    G = nx.grid_graph(dim=dims)                  # generate graph
    Lap = nx.laplacian_matrix(G)                 # find laplacian
    mask = Lap.diagonal() == 2*d                 # find interior points
    Lcut = Lap[mask,:][:,mask]                   # truncate laplacian to interior points
    Lcut = Lcut.tocsr()
    return(Lcut)

A = laplacian_grid(sideLength, dimension)
n = A.shape[0]


# compute initial sparsity pattern
E = A!=0 

def splineApprox(x,y,jump=1.5):
    
    # add approximation point
    x = list(x)
    x += [ x[-1] + jump*(x[-1]-x[-2]) ]
    
    # define adjacency, Laplacian matrices
    Adjacency = np.diag(x[1:],1)-np.diag(x[:-1],1)
    Adjacency[Adjacency!=0] = 1/Adjacency[Adjacency!=0]
    Adjacency += Adjacency.T
    Laplacian = np.diag(np.sum(Adjacency,axis=0))-Adjacency

    # compute approximation
    denom = Laplacian[:,-1]@Laplacian[:,-1]
    val = -Laplacian[:,-1]@(Laplacian[:,:-1]@y)/denom
    return(x[-1],val)


# row computation function
def computeApprox(i):
    row = E[[i],:]
    approxi = np.zeros((max_power,),dtype=float)
    densityi = np.zeros((max_power,),dtype=float)
    
    # compute row i for each power j
    for j in range(max_power):
        if j+1>=start_power:
            pattern = row[[0],:i+1].todense()
            nonzero_cols = np.flatnonzero(pattern)
            lennz = len(nonzero_cols)
            densityi[j]+=lennz
            if lennz == 1:
                val = A[i,i]
            else:
                Ai = (A[ nonzero_cols ,:])[:,nonzero_cols]         
                LUi = sp.sparse.linalg.splu(Ai.tocsc(),permc_spec='NATURAL')
                val = LUi.U[-1,-1]
            approxi[j] += np.log(val)
        row = row@E
    return(approxi,densityi)


# parallel implementation
with concurrent.futures.ProcessPoolExecutor() as executor:
    res = executor.map(computeApprox, [i for i in range(n)])

# combine results
approx = np.zeros((max_power,),dtype=float)
density = np.zeros((max_power,),dtype=float)
for r in res:
    approx += r[0]
    density += r[1]

density /= (n*(n+1))/2



# spline approximation
spline = np.zeros((max_power,),dtype=float)
for i in range(1,max_power):
    _,spline[i] = splineApprox(density[:i+1], approx[:i+1])



